Coverage and Field Estimation on Bounded Domains by Diffusive Swarms

In this paper, we consider stochastic coverage of bounded domains by a diffusing swarm of robots that take local measurements of an underlying scalar field. We introduce three control methodologies with diffusion, advection, and reaction as independent control inputs. We analyze the diffusion-based control strategy using standard operator semigroup-theoretic arguments. We show that the diffusion coefficient can be chosen to be dependent only on the robots' local measurements to ensure that the swarm density converges to a function proportional to the scalar field. The boundedness of the domain precludes the need to impose assumptions on decaying properties of the scalar field at infinity. Moreover, exponential convergence of the swarm density to the equilibrium follows from properties of the spectrum of the semigroup generator. In addition, we use the proposed coverage method to construct a time-inhomogenous diffusion process and apply the observability of the heat equation to reconstruct the scalar field over the entire domain from observations of the robots' random motion over a small subset of the domain. We verify our results through simulations of the coverage scenario on a 2D domain and the field estimation scenario on a 1D domain.

==> figs/testring.m <==

%%
clc;
clear all;
close all;
profile on;
N  = 301;
h=1/(N-1);     % Grid dimension
x1=0:h:1;    
y1=0:h:1;
[x,y] = ndgrid(x1,y1);
a = 2;
b = 0.5;
f1 = ((a.*x-a*b).^2+(a.*y-a*b).^2<1).*exp(-1./abs(1-(a.*x-a*b).^2-(a.*y-a*b).^4));
a = 6;
b = 0.5;
f2 = ((a.*x-a*b).^2+(a.*y-a*b).^2<1).*exp(-1./abs(1-(a.*x-a*b).^2-(a.*y-a*b).^4));
contourf(x,y,exp(1)*(f1-f2)+0.01)
xlabel('$x_1$','Interpreter','latex','Fontsize',20)
ylabel('$x_2$','Interpreter','latex','Fontsize',20)
% title('Case $1$','Interpreter','latex','Fontsize',20)
colorbar;
caxis([0 1])
axis('square')
load('ASUtab.mat','U10','xg','yg');
[x,y]=ndgrid(xg,yg);
contourf(x,y,U10+0.01)
xlabel('$x_1$','Interpreter','latex','Fontsize',20)
ylabel('$x_1$','Interpreter','latex','Fontsize',20)
% title('Case $2$','Interpreter','latex','Fontsize',20)
colorbar;
caxis([0 1])



